Double insertions of SMEFT operators in gluon fusion Higgs boson production

Deviations from the Standard Model (SM) can be parameterized in terms of the SM effective field theory (SMEFT), which is typically truncated at dimension-6. Including higher dimension operators -- as well as considering simultaneous insertions of multiple dimension-6 operators -- may be necessary in some processes, in order to correctly capture the properties of the underlying UV theory. As a step towards clarifying this in the Higgs boson production in gluon fusion process, we study double insertions of dimension-6 operators in the 1-loop virtual amplitude. We present needed Feynman rules up to $\mathcal{O}(1/\Lambda^4)$ and we numerically study the impact of various approximations to the $\mathcal{O}(1/\Lambda^4)$ expansion.

==> auxiliary_new.m <==
(*
Results from "Double insertions of SMEFT operators in gluon fusion Higgs boson production";
Konstantin Asteriadis, Sally Dawson, and Duarte Fontes; arXiv:hep-ph/2212-03258

Bare 1-loop amplitude, c.f. Eq. (20) with F_0 = F_CT = 0. The amplitude is given as a list,
separated into contributions from the different diagrams as presented in Fig. 1. The list index
corresponds to diagram labels in Fig. 1.

Information:
 - Normalization and notation of master integrals I1, I2, and I3 follow Ref. JHEP 02 (2008) 002;
 - rGamma = Gamma[1 - epsilon]^2 Gamma[1 + epsilon] / Gamma[1 - 2 epsilon] (see Ref. JHEP 02 (2008) 002);
 - D = 4 - 2 epsilon is the space-time dimension;
 - vT is the minimum of the potential in the presence of SMEFT operators and is defined in Eq. (14);
 - lambda is the Higgs self coupling, c.f. Eqs (4, 16);
 - Xh = CphiBox - CphiD / 4, c.f. Eq. (11);
 - gsb = sqrt(4 pi alphas), c.f. Eq. (19);
 - g[mu,nu] is the metric tensor and e.g. p1[mu] is four momentum p1 with Lorentz index mu;
 - Scr[p1,p2] is the scalar product between four momenta p1 and p2;
 - LNP is the scale of new physics.
*)

{-(1/((-2 + D) LNP^4 vT)) I 2^(1 - D) mt \[Pi]^(-D/2) rGamma (1 + (vT^2 
Xh)/LNP^2 + (3 vT^4 Xh^2)/(2 LNP^4) - ( CtPhi vT^3 (1 + (vT^2 
Xh)/LNP^2))/(Sqrt[2] LNP^2 mt)) delta[a, b] (2 (-((-4 + D) gsb^2 LNP^4 mt) - 2 
CtG^2 (-3 + D) Mh^2 mt vT^2 + Sqrt[2] CtG (-3 + D) gsb Mh^2 vT (LNP^2 + CphiG 
vT^2)) I2[{Mh^2}, {mt^2, mt^2}] + mt (gsb^2 LNP^4 (-((-2 + D) Mh^2) + 8 mt^2) - 
8 CtG^2 (-3 + D) Mh^2 mt^2 vT^2 + 4 Sqrt[2] CtG (-3 + D) gsb Mh^2 mt vT (LNP^2 + 
CphiG vT^2)) I3[{0, 0, Mh^2}, {mt^2, mt^2, mt^2}]) (g[mu, nu] - (p1[nu] p2[mu])/ 
Scr[p1, p2]), ( I 2^-D CtG Mh^2 \[Pi]^(-D/2) rGamma (4 CtG (-3 + D) mt vT - 
Sqrt[2] (-2 + D) gsb (LNP^2 + vT^2 (CphiG + Xh))) delta[a, b] I1[{mt^2}] (g[mu, 
nu] - (p1[nu] p2[mu])/Scr[p1, p2]))/( LNP^4 mt), 0, (1/((-4 + D) (-2 + D) (-1 + 
D) LNP^4)) I 2^-D CphiG gsb Nc \[Pi]^(-D/2) rGamma vT delta[a, b] I2[{Mh^2}, {0, 
0}] (-((-4 + D) (-2 + D) (8 + D (-11 + 4 D)) gsb (LNP^2 + vT^2 (2 CphiG + Xh)) 
p1[nu] p2[mu]) + Mh^2 (6 CG (-4 + D) (12 + D (-14 + 3 D)) Mh^2 - (-136 + D (234 
+ D (-111 + 16 D))) gsb (LNP^2 + vT^2 (2 CphiG + Xh))) (g[mu, nu] - (p1[nu] 
p2[mu])/ Scr[p1, p2])), (1/((-1 + D) LNP^4)) I 2^-D CphiG gsb Nc \[Pi]^(-D/2) 
rGamma vT delta[a, b] I2[{Mh^2}, {0, 0}] ((8 + D (-11 + 4 D)) gsb (LNP^2 + vT^2 
(2 CphiG + Xh)) p1[ nu] p2[mu] + Mh^2 (6 CG (-2 + D)^2 Mh^2 + (5 + 2 (-3 + D) D) 
gsb (LNP^2 + vT^2 (2 CphiG + Xh))) (g[mu, nu] - (p1[nu] p2[mu])/ Scr[p1, p2])), 
( I 2^(3 - D) CphiG^2 Mh^2 \[Pi]^(-D/2) rGamma vT delta[a, b] (-((-4 + D) 
I1[{Mh^2}]) + D I1[{Mh^2}]) (g[mu, nu] - ( p1[nu] p2[mu])/Scr[p1, p2]))/(D 
LNP^4), ( 3 I 2^(1 - D) CphiG^2 lambda \[Pi]^(-D/2) rGamma vT^3 delta[a, b] (2 
(-4 + D) I1[{Mh^2}] + Mh^2 (-((4 (-4 + D) I1[{Mh^2}])/ Mh^2) + (-8 + 3 D) 
I2[{Mh^2}, {Mh^2, Mh^2}] - 2 (-4 + D) Mh^2 I3[{0, Mh^2, 0}, {0, Mh^2, Mh^2}])) 
(g[mu, nu] - (p1[nu] p2[mu])/Scr[p1, p2]))/((-2 + D) LNP^4), I 2^(-1 - D) 
\[Pi]^(-D/2) rGamma delta[a, b] ((8 CphiG Mh^2 vT Xh I1[{Mh^2}])/LNP^4 + ( 3 
CphiG Mh^2 vT (-10 Cphi vT^2 + 4 Mh^2 Xh + 2 lambda (LNP^2 + vT^2 (2 CphiG + 5 
Xh))) I2[{Mh^2}, {Mh^2, Mh^2}])/LNP^4) (g[mu, nu] - (p1[nu] p2[mu])/Scr[p1, 
p2]), ( I 2^-D CphiG Mh^2 \[Pi]^(-D/2) rGamma vT ((4 CphiBox - CphiD) Mh^2 - 6 
Cphi vT^2 + 2 lambda (LNP^2 + vT^2 (2 CphiG + Xh))) delta[a, b] I2[{Mh^2}, 
{MW^2, MW^2}] (g[mu, nu] - (p1[nu] p2[mu])/ Scr[p1, p2]))/LNP^4, ( I 2^(-2 - D) 
CphiG Mh^2 \[Pi]^(-D/2) rGamma vT delta[a, b] (-4 CphiD I1[{MZ^2}] + (4 lambda 
LNP^2 + 2 (4 CphiBox + CphiD) Mh^2 - 4 CphiD MZ^2 + (-12 Cphi + (4 CphiBox - 5 
CphiD + 8 CphiG) lambda) vT^2) I2[{Mh^2}, {MZ^2, MZ^2}]) (g[mu, nu] - (p1[nu] 
p2[mu])/Scr[p1, p2]))/LNP^4}

